A-RSI: Adaptive Task Refresh for Zero-Data Multimodal Self-Improvement

Recursive self-improvement requires models not only to acquire useful training experience, but also to decide when their current experience has ceased to be useful. Existing methods often focus on what experience to generate next, while paying less attention to when fresh experience should be introduced. Many also construct training targets through self-consistency or majority voting, making supervision depend on the model's own uncertain predictions. We address these two questions separately: training dynamics determine when to acquire new experience, while the answers to new tasks remain independently checkable. A-RSI monitors reward variation and accuracy in training logs to refresh a task pool when its learning signal declines, without consulting validation or test scores. A static library of model-authored programs produces multimodal questions and derives their reference answers; we specify the task-generation contract, automatically verify chosen properties of the reward and refresh rules, and separately audit the generated answers. The training loop uses no external training examples or human-written answer labels. On the primary eleven-benchmark suite, A-RSI raises the performance average from 57.77 to 61.05 with 800 fresh tasks.

==> assets/figures/src/plot_results.py <==
"""Result plots for the A-RSI paper.

Run from the repository root:
    python assets/figures/src/plot_results.py
Requires matplotlib and a LaTeX installation with the XCharter package.

All values are copied from the experiment repository (Single-agent-self-evolution):
  traj  exp/sagpd2/readout/READOUT.json, key trajectory_8192; S_t from evals.St_8192;
        MM-Zero v5 from exp/sagmz8k/readout/MZ8K.json, arms.MMZ5.r8192
  u     exp/sagpd2/arms/{PR,P,N}/det/DETECT_w<w>.json, key U
  eff   exp/sagpd2/readout/READOUT.json, key I2.table.<arm>.8.G_per_1000
  ret   exp/sagmz8k/readout/MZ8K.json (BASE, MMZ5, FCw10-12); READOUT.json PR_w8_*;
        exp/sagsel0/readout/READOUT.json B_w4_*; gains are over the base model
"""
from pathlib import Path

import matplotlib
matplotlib.use("pdf")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

OUT = Path(__file__).resolve().parents[1]

# Shared muted palette; matches assets/figures/paper-style.tex.
C = {
    "ours": "#718FBF",
    "front": "#D891A2",
    "periodic": "#D8B85E",
    "cont": "#8DB879",
    "nr": "#A1A5AA",
    "ref": "#7E8490",
}
FRAME = "#777D85"
MARKERS = {"ours": "o", "front": "s", "periodic": "D", "cont": "^", "nr": "v"}

plt.rcParams.update({
    "text.usetex": True,
    "text.latex.preamble": r"\usepackage[T1]{fontenc}\usepackage{XCharter}",
    "font.family": "serif",
    "font.size": 9,
    "axes.labelsize": 9.5,
    "axes.linewidth": 0.6,
    "axes.edgecolor": FRAME,
    "axes.grid": True,
    "axes.grid.axis": "y",
    "axes.axisbelow": True,
    "grid.color": "#E4E7EB",
    "grid.linewidth": 0.5,
    "xtick.labelsize": 8.5,
    "ytick.labelsize": 8.5,
    "xtick.color": "#333333",
    "ytick.color": "#333333",
    "xtick.major.width": 0.6,
    "ytick.major.width": 0.6,
    "xtick.major.size": 3,
    "ytick.major.size": 3,
    "legend.fontsize": 8,
    "legend.frameon": False,
    "legend.fancybox": False,
    "legend.framealpha": 0.88,
    "legend.edgecolor": "#C8C8C8",
    "lines.linewidth": 1.6,
    "hatch.color": "#9E9E9E",
    "hatch.linewidth": 0.6,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.02,
})

ARMS = {
    "ours": r"\ensuremath{\mathcal{A}}\kern-.035em-RSI",
    "front": r"\textsc{Frontier}",
    "periodic": r"\textsc{Periodic}",
    "cont": r"\textsc{Continuous}",
    "nr": r"\textsc{No-Refresh}",
}


def line(ax, x, y, key, solid=False, z=2):
    ax.plot(x, y, color=C[key], lw=2.0 if solid else 1.4,
            ls="-" if solid else (0, (2.2, 1.4)), dash_capstyle="round",
            marker=MARKERS[key], ms=4.6, mfc="white", mew=1.2, mec=C[key], zorder=z,
            label=ARMS[key])


def axis_labels(ax, x, y):
    ax.set_xlabel(x)
    ax.set_ylabel(y)


def fig_traj():
    w = [2, 4, 6, 8]
    fig, ax = plt.subplots(figsize=(4.9, 2.55))
    ax.axhline(55.36, color=C["ref"], lw=0.9, ls=(0, (4, 2)), zorder=1)
    ax.axhline(57.37, color=C["ref"], lw=0.9, ls=(0, (1, 1.5)), zorder=1)
    ax.text(8.22, 55.40, r"$S_t$ 55.36", va="bottom", ha="right", fontsize=7.5, color=C["ref"])
    ax.text(1.68, 57.41, r"MM-Zero v5 57.37", va="bottom", ha="left", fontsize=7.5, color=C["ref"])
    line(ax, w[:3], [55.67, 55.89, 55.81], "nr")
    line(ax, w, [55.67, 56.97, 56.91, 56.62], "front")
    line(ax, w, [55.67, 56.40, 57.53, 57.38], "periodic")
    line(ax, w, [55.73, 56.93, 56.90, 57.94], "cont")
    line(ax, w, [55.67, 57.03, 57.46, 58.16], "ours", solid=True, z=4)
    ax.set_xlim(1.6, 8.3)
    ax.set_ylim(54.95, 58.7)
    ax.set_xticks(w)
    ax.set_yticks([55, 56, 57, 58])
    axis_labels(ax, "Window", r"\textsc{Rule+} (\%)")
    h, l = ax.get_legend_handles_labels()
    order = [4, 3, 2, 1, 0]
    ax.legend([h[i] for i in order], [l[i] for i in order], loc="lower center", ncol=3,
              bbox_to_anchor=(0.5, 1.01), handlelength=2.0, columnspacing=1.3,
              borderaxespad=0, fontsize=8)
    fig.savefig(OUT / "results_trajectory.pdf")
    plt.close(fig)


def fig_u():
    w = list(range(1, 9))
    fig, ax = plt.subplots(figsize=(4.9, 2.55))
    for x in (3.5, 6.5):
        ax.axvline(x, color=FRAME, lw=0.9, ls=(0, (3, 2)), zorder=1)
        ax.text(x + 0.08, 247, "refresh", fontsize=7.5, color="#555555", va="top", ha="left")
    line(ax, w[:6], [239, 219, 195, 190, 164, 167], "nr")
    line(ax, w, [239, 219, 195, 195, 176, 161, 192, 184], "front")
    line(ax, w, [239, 219, 195, 196, 179, 163, 181, 168], "ours", solid=True, z=4)
    ax.set_xlim(0.6, 8.4)
    ax.set_ylim(150, 250)
    ax.set_xticks(w)
    axis_labels(ax, "Window", r"Prompts with signal $U_w$")
    h, l = ax.get_legend_handles_labels()
    ax.legend([h[2], h[1], h[0]], [l[2], l[1], l[0]], loc="lower center", ncol=3,
              bbox_to_anchor=(0.5, 1.01), handlelength=2.2, borderaxespad=0)
    fig.savefig(OUT / "results_signal.pdf")
    plt.close(fig)


def fig_eff():
    keys = ["ours", "periodic", "front", "cont"]
    vals = [3.50, 1.68, 1.58, 0.81]
    tasks = ["800", "1,200", "800", "3,200"]
    fig, ax = plt.subplots(figsize=(4.6, 2.35))
    x = range(len(keys))
    ax.bar(x, vals, width=0.58, color=[C[k] for k in keys], edgecolor="none", zorder=2)
    for i, v in enumerate(vals):
        ax.text(i, v + 0.07, r"\textbf{+%.2f}" % v, ha="center", va="bottom", fontsize=8)
    ax.set_xticks(list(x))
    ax.set_xticklabels([ARMS[k] + "\n" + r"{\scriptsize %s tasks}" % t for k, t in zip(keys, tasks)],
                       linespacing=1.3)
    for lab in ax.get_xticklabels():
        lab.set_multialignment("center")
    ax.set_ylim(0, 4.1)
    ax.set_xlim(-0.55, 3.55)
    ax.set_ylabel("Gain per 1k fresh tasks")
    fig.savefig(OUT / "results_efficiency.pdf")
    plt.close(fig)


def fig_ret():
    groups = [r"MM-Zero v5", r"FC (late)", ARMS["ours"], r"B (w4)"]
    g4096 = [4.18, 3.86, 4.08, 2.59]
    g8192 = [2.45, 3.87, 3.25, 2.44]
    fig, ax = plt.subplots(figsize=(4.1, 2.45))
    x = range(len(groups))
    bw = 0.34
    b1 = ax.bar([i - bw / 2 for i in x], g4096, width=bw, facecolor="#F2F2F2", edgecolor="#9E9E9E",
                hatch="////", lw=0.6, zorder=2)
    b2 = ax.bar([i + bw / 2 for i in x], g8192, width=bw, edgecolor="none", zorder=2,
                color=[C["ours"] if i == 2 else "#BDBDBD" for i in x])
    for bars, vals in ((b1, g4096), (b2, g8192)):
        for b, v in zip(bars, vals):
            ax.text(b.get_x() + b.get_width() / 2, v + 0.06, r"%.2f" % v, ha="center", va="bottom", fontsize=7.5)
    ax.set_xticks(list(x))
    ax.set_xticklabels(groups)
    ax.set_ylim(0, 5.6)
    ax.set_xlim(-0.6, 3.6)
    ax.set_ylabel(r"\textbf{Gain over base model}")
    ax.legend([Patch(facecolor="#F2F2F2", edgecolor="#9E9E9E", hatch="////", lw=0.6),
               Patch(facecolor="#BDBDBD", edgecolor="none")],
              ["4096 tokens", "8192 tokens"], loc="upper right", ncol=2, handlelength=1.6,
              columnspacing=1.0, borderpad=0.45)
    fig.savefig(OUT / "results_retention.pdf")
    plt.close(fig)


if __name__ == "__main__":
    fig_traj()
    fig_u()
    fig_eff()
    fig_ret()


==> assets/figures/src/plot_story_panels.py <==
"""Reproducible composite result figures for the A-RSI manuscript.

Run from the manuscript source directory:
    python3 assets/figures/src/plot_story_panels.py
For Figure 4 only:
    python3 assets/figures/src/plot_story_panels.py --figure learning

Requires matplotlib and the bundled xiaomiev TrueType fonts.
Both figures use the reference template's orange/blue palette and editable
Byte Sans text; A-RSI labels pair a Computer Modern calligraphic A with
the bundled medium face for -RSI. The underlying text remains ASCII A-RSI.
The two output stems are results_learning_panels and results_budget_correction.
Both are exported as PDF and SVG at the manuscript's 6.5-inch text width.

Data provenance and scope:
  * Macro11 Rule+L L4: eleven full benchmarks, equal-weight benchmark average,
    8192-token evaluation (22042 examples). Windows 0/2/4/6/8 correspond to
    St/S12/S21/S23/S32. Exact scores and provenance are stored in
    assets/data/refresh_macro11.json. Control scores use the 105-row release
    at commit 89ad6628abb5a72802da35ea0acd29cd03975e95; A-RSI and St use
    the published main-lineage per-item outputs at the same token limit.
    No-Refresh, Frontier, Periodic and A-RSI share the window-2 checkpoint;
    Continuous has its distinct, observed sagdc_8k_D_w2 score.
    No-Refresh has no accepted window-8 checkpoint. Missing checkpoints
    break the curve and are never represented as zero.
  * Training feedback: assets/data/adaptive_feedback.json contains raw U,
    stage-wise retention ratios, accuracy changes, and field-level sources.
    Filled markers are recorded actions after windows 3 and 6. Open markers
    are the existing manuscript's offline window-9 replay, whose raw final
    training logs were not located locally. Different pools are categorical
    observations and are not connected as a continuous signal trajectory.
  * Budget gains: plot_results.py, fig_ret. Author-confirmed eleven-benchmark
    readout (80% / 59% retention; numerical gains preserved), gains against the base model evaluated at the same token limit.
    These gains start from the public base model; the learning panel starts
    from the initialized St checkpoint.
  * Archived recovery-review provenance (not rendered or reported by this
    figure after the review analysis was removed from the manuscript).
    All 1363 recovered
    cases, 765 initially flagged paired reviews, 311 original errors repaired,
    of which 208 solutions judged usable and 103 with other problems.
    The remaining paired reviews comprise 317 original errors remaining,
    124 with insufficient evidence, and 13 original errors not confirmed.
    These five mutually exclusive outcomes sum to the 765 paired reviews.
    The 208 judgments comprise 42 text-supported and 166 image-conditional
    cases. These archived counts are not used in the current figure.
    These are automatic review counts, not an overall-gain decomposition.

Both figures share the xiaomiev presentation palette. Numerical data remain
explicit here for reproducibility; the other manuscript figures are untouched.
"""

import argparse
import json
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.lines import Line2D

from plot_results import MARKERS, OUT


# Local colors deliberately do not modify plot_results.py's other figures.
# The orange method color matches hxOrange in the manuscript; all series also
# retain their original marker and line-style encodings.
C = {
    "ours": "#ED722E",
    "front": "#6B7B8C",
    "periodic": "#3282B8",
    "cont": "#0F4C75",
    "nr": "#A1A5AA",
    "ref": "#0F4C75",
}
FONT_DIR = Path(__file__).resolve().parents[3] / "xiaomiev"
PREVIEW_DIR = OUT.parents[1] / "build" / "protocol-revision" / "figures"
METHOD_LABEL = r"$\mathcal{A}\hspace{-0.035}$-RSI"


WINDOWS = (0, 2, 4, 6, 8)
REFRESH_PATH = Path(__file__).resolve().parents[2] / "data" / "refresh_macro11.json"
MACRO11 = json.loads(REFRESH_PATH.read_text(encoding="utf-8"))["qwen"]["curves"]
SIGNAL_U = {
    "ours": (239, 219, 195, 196, 179, 163, 181, 168),
    "front": (239, 219, 195, 195, 176, 161, 192, 184),
    "nr": (239, 219, 195, 190, 164, 167),
}
NEW_TASKS = {"ours": 800, "front": 800, "periodic": 1200, "cont": 3200}
FEEDBACK_PATH = Path(__file__).resolve().parents[2] / "data" / "adaptive_feedback.json"
BUDGET_GAINS = {"MM-Zero v5": (4.18, 2.45), "A-RSI": (4.08, 3.25)}
RECOVERY_COUNTS = {"recovered": 1363, "paired": 765, "repaired": 311,
                   "usable": 208, "other_issues": 103,
                   "text_supported": 42, "image_conditional": 166,
                   "error_remains": 317, "insufficient": 124,
                   "not_confirmed": 13}
LABELS = {"ours": METHOD_LABEL, "cont": "Continuous", "periodic": "Periodic",
          "front": "Frontier", "nr": "No-Refresh"}
INK = "#30343A"
SECONDARY = "#62676E"


def style():
    """Use the same bundled medium/bold font faces as the paper template."""
    for filename in ("xiaomiev-Medium.ttf", "xiaomiev-Bold.ttf"):
        font_manager.fontManager.addfont(FONT_DIR / filename)
    plt.rcParams.update({
        "text.usetex": False,
        "font.family": "sans-serif",
        "font.sans-serif": ["Byte Sans", "DejaVu Sans"],
        "mathtext.fontset": "cm",
        "svg.fonttype": "none",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "font.size": 9,
        "axes.labelsize": 9,
        "axes.labelcolor": INK,
        "axes.edgecolor": "#8E949B",
        "axes.linewidth": 0.55,
        "text.color": INK,
        "xtick.labelsize": 8.5,
        "ytick.labelsize": 8.5,
        "xtick.color": INK,
        "ytick.color": INK,
        "xtick.major.size": 2.5,
        "ytick.major.size": 2.5,
        "xtick.major.width": 0.55,
        "ytick.major.width": 0.55,
        "legend.fontsize": 8.5,
        "grid.color": "#E6E9ED",
        "grid.linewidth": 0.45,
        "savefig.bbox": None,
        "savefig.pad_inches": 0,
    })


def clean_axes(ax):
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(pad=3.2)


def panel_title(ax, letter, title, y=1.07):
    ax.text(0, y, r"\textbf{(%s)} %s" % (letter, title),
            transform=ax.transAxes, ha="left", va="bottom", fontsize=9.5, color=INK)


def series(ax, x, y, key, label=True):
    """Break the curve at absent points; never interpolate missing scores."""
    y_plot = [float("nan") if value is None else value for value in y]
    ax.plot(x, y_plot,
            color=C[key], linewidth=1.8 if key == "ours" else 1.2,
            linestyle="-" if key == "ours" else (0, (2.5, 1.6)),
            marker=MARKERS[key], markersize=4.3,
            markerfacecolor=C[key] if key == "ours" else "white",
            markeredgewidth=1.0, markeredgecolor=C[key],
            dash_capstyle="round", zorder=5 if key == "ours" else 3,
            label=LABELS[key] if label else None)


def export(fig, stem):
    """Replace completed exports atomically, retaining previous usable files."""
    PREVIEW_DIR.mkdir(parents=True, exist_ok=True)
    fig.savefig(PREVIEW_DIR / (stem + ".png"), dpi=240, bbox_inches=None)
    for ext in ("pdf", "svg"):
        target = OUT / (stem + "." + ext)
        temporary = target.with_name("." + target.name + ".tmp")
        try:
            fig.savefig(temporary, format=ext, bbox_inches=None)
            if ext == "svg":
                svg = temporary.read_text(encoding="utf-8")
                temporary.write_text(
                    "\n".join(line.rstrip() for line in svg.splitlines()) + "\n",
                    encoding="utf-8",
                )
            temporary.replace(target)
        finally:
            temporary.unlink(missing_ok=True)
    plt.close(fig)


def fig_learning():
    """Qwen policy comparison and two-model, within-pool signal retention."""
    feedback = json.loads(FEEDBACK_PATH.read_text(encoding="utf-8"))
    # Keep the local style isolated from the other manuscript plot scripts.
    journal_style = {
        "text.usetex": False,
        "font.family": "sans-serif",
        "font.sans-serif": ["Byte Sans", "DejaVu Sans"],
        "font.size": 8,
        "svg.fonttype": "none",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "figure.facecolor": "white",
        "axes.facecolor": "white",
        "savefig.facecolor": "white",
        "axes.grid": False,
        "axes.labelsize": 8.5,
        "axes.labelcolor": "#30343A",
        "axes.edgecolor": "#8A8E92",
        "axes.linewidth": 0.65,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "xtick.major.width": 0.65,
        "ytick.major.width": 0.65,
        "xtick.major.size": 2.5,
        "ytick.major.size": 2.5,
        "xtick.direction": "out",
        "ytick.direction": "out",
        "legend.frameon": False,
    }
    with plt.rc_context(journal_style):
        fig = plt.figure(figsize=(6.5, 2.70))
        # Both quantitative axes share a baseline. Space after panel a is
        # reserved for endpoint labels; panel b's row labels stay outside it.
        ax_score = fig.add_axes([0.078, 0.225, 0.325, 0.670])
        ax_signal = fig.add_axes([0.675, 0.225, 0.310, 0.670])
        qwen_color = C["ours"]
        mimo_color = C["ref"]
        policy_styles = {
            "ours": (C["ours"], "o", "-"),
            "cont": (C["cont"], "^", (0, (3.5, 1.8))),
            "periodic": (C["periodic"], "D", (0, (1.2, 1.4))),
            "front": (C["front"], "s", (0, (4, 1.5, 1, 1.5))),
            "nr": (C["nr"], "v", (0, (2.5, 1.8))),
        }
        for key in ("nr", "front", "periodic", "cont", "ours"):
            color, marker, linestyle = policy_styles[key]
            values = [float("nan") if value is None else value
                      for value in MACRO11[key]]
            ax_score.plot(
                WINDOWS, values, color=color, linestyle=linestyle,
                linewidth=1.55 if key == "ours" else 1.05,
                marker=marker, markersize=4.2 if key == "ours" else 3.8,
                markerfacecolor=color if key == "ours" else "white",
                markeredgecolor=color, markeredgewidth=0.9,
                dash_capstyle="round", solid_capstyle="round",
                zorder=5 if key == "ours" else 3,
            )
            # Each name is attached to the last observed checkpoint. In
            # particular, No-Refresh is labelled at w6, not extrapolated to w8.
            last = max(i for i, value in enumerate(MACRO11[key])
                       if value is not None)
            ax_score.annotate(
                LABELS[key], (WINDOWS[last], MACRO11[key][last]),
                xytext=(5, {"periodic": 2, "front": -2}.get(key, 0)), textcoords="offset points",
                va="center", ha="left", color=color,
                fontsize=8.2 if key == "ours" else 8,
                fontweight="normal",
                annotation_clip=False,
            )
        ax_score.set_xlim(-0.3, 8.25)
        ax_score.set_xticks(WINDOWS)
        ax_score.set_ylim(57.4, 61.5)
        ax_score.set_yticks([58, 59, 60, 61])
        ax_score.set_ylabel("Qwen Macro11 accuracy (%)", labelpad=5)
        ax_score.set_xlabel("Training window", labelpad=5)
        ax_score.spines["bottom"].set_bounds(0, 8)

        phase_order = feedback["plot_semantics"]["phases"]
        phase_labels = feedback["plot_semantics"]["phase_labels"]
        model_styles = {"Qwen": (qwen_color, "o"), "MiMo": (mimo_color, "s")}
        threshold = 100 * feedback["detector"]["signal_retention_threshold"]
        ax_signal.plot([threshold, threshold], [-0.40, 2.40],
                       color="#A7AAAD", linewidth=0.7,
                       linestyle=(0, (3, 2.5)), zorder=1)
        ax_signal.text(threshold, 2.47, "85%", fontsize=7.5,
                       color="#777C80", ha="center", va="bottom")
        for index, phase in enumerate(phase_order):
            y = len(phase_order) - 1 - index
            records = [record for record in feedback["records"]
                       if record["pool_phase"] == phase]
            positions = [100 * record["U_last"] / record["U_first"]
                         for record in records]
            # These connectors compare models on one categorical pool only;
            # nothing connects the three pool observations into a trajectory.
            ax_signal.plot(positions, [y] * len(positions),
                           color="#CBCDD0", linewidth=0.85, zorder=2)
            for record, x in zip(records, positions):
                color, marker = model_styles[record["model"]]
                recorded = record["status"] == "executed"
                ax_signal.plot(
                    x, y, linestyle="none", marker=marker, markersize=5.1,
                    markerfacecolor=color if recorded else "white",
                    markeredgecolor=color, markeredgewidth=1.15, zorder=4,
                )
                ax_signal.annotate(
                    f"{x:.1f}", (x, y), xytext=(0, 7),
                    textcoords="offset points", ha="center",
                    va="bottom", fontsize=8,
                    color=color,
                    bbox={"facecolor": "white", "edgecolor": "none", "pad": 0.3},
                    zorder=5,
                )
        ax_signal.set_xlim(57, 104)
        ax_signal.set_ylim(-0.55, 2.60)
        ax_signal.set_xticks([60, 70, 80, 90, 100])
        ax_signal.set_yticks([2, 1, 0], phase_labels)
        ax_signal.set_xlabel("Signal retained (%)", labelpad=5)
        ax_signal.tick_params(axis="y", length=0, pad=6, labelsize=8)
        # The third pool was evaluated by an offline controller replay.
        # Keep that status attached to the categorical row, not to a region
        # around the threshold: accuracy is a second branch of the rule.
        ax_signal.text(-0.022, -0.21, "Final replay",
                       transform=ax_signal.get_yaxis_transform(),
                       ha="right", va="center", fontsize=7,
                       color="#777C80")
        ax_signal.spines["left"].set_visible(False)
        ax_signal.spines["bottom"].set_bounds(60, 100)
        handles = [
            Line2D([], [], linestyle="none", marker=marker, color=color,
                   markerfacecolor=color, markersize=4.6, markeredgewidth=0.9)
            for color, marker in model_styles.values()
        ]
        ax_signal.legend(
            handles, model_styles, loc="lower left",
            bbox_to_anchor=(-0.03, 1.010), ncol=2, fontsize=8,
            handlelength=0.8, handletextpad=0.4, columnspacing=1.25,
            borderaxespad=0,
        )
        for ax in (ax_score, ax_signal):
            clean_axes(ax)
            ax.grid(False)
        fig.text(0.017, 0.965, "a", ha="left", va="top",
                 fontsize=9, fontweight="bold")
        fig.text(0.550, 0.965, "b", ha="left", va="top",
                 fontsize=9, fontweight="bold")
        export(fig, "results_learning_panels")


def fig_budget_correction():
    """Gain retention when the matched evaluation budget doubles.

    Both series are normalized by their own measured 4096-token gain.
    Lines join the two observed budgets without additional sampled points.
    Absolute gains are reported in the manuscript text and caption.
    Retention describes score differences, not a decomposition of reasoning.
    """
    fig = plt.figure(figsize=(6.5, 2.15))
    ax = fig.add_axes([0.105, 0.24, 0.86, 0.72])
    handles = {}
    for name, key, marker, linestyle in (
            ("MM-Zero v5", "ref", "s", (0, (3, 2))),
            ("A-RSI", "ours", "o", "-")):
        short, long = BUDGET_GAINS[name]
        retained = 100 * long / short
        line, = ax.plot([4096, 8192], [100, retained],
                        color=C[key], linestyle=linestyle, linewidth=1.6,
                        marker=marker, markersize=4.6 if key == "ours" else 6.2,
                        markerfacecolor=C[key] if key == "ours" else "white",
                        markeredgewidth=1.0, label=name, zorder=4 if key == "ours" else 3)
        handles[name] = line
        ax.annotate("%d%%" % round(retained), (8192, retained),
                    xytext=(7, 0), textcoords="offset points",
                    ha="left", va="center", fontsize=9.5, color=C[key])
    ax.set_xlim(3760, 8740)
    ax.set_ylim(0, 110)
    ax.set_xticks([4096, 8192], ["4,096", "8,192"])
    ax.set_yticks([0, 25, 50, 75, 100])
    ax.set_xlabel("Output budget (tokens)", labelpad=4)
    ax.set_ylabel("Training gain retained (%)", labelpad=5)
    ax.tick_params(axis="both", labelsize=8.5, pad=3)
    ax.grid(False)
    ax.grid(axis="y", color="#E6E9ED", linewidth=0.45, zorder=0)
    clean_axes(ax)
    names = ["A-RSI", "MM-Zero v5"]
    legend = ax.legend([handles[name] for name in names],
              [METHOD_LABEL if name == "A-RSI" else name for name in names],
              loc="lower left", bbox_to_anchor=(0.025, 0.06), ncol=2,
              handlelength=2.3, handletextpad=0.65, columnspacing=2.0,
              borderaxespad=0, fontsize=9)
    legend.get_texts()[0].set_color(C["ours"])
    legend.get_texts()[0].set_fontweight("normal")
    export(fig, "results_budget_correction")


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--figure", choices=("learning", "budget", "all"), default="all")
    args = parser.parse_args()
    style()
    if args.figure in ("learning", "all"):
        fig_learning()
    if args.figure in ("budget", "all"):
        fig_budget_correction()


==> assets/figures/src/summarize_nonbudget_macro11.py <==
#!/usr/bin/env python3
"""Rebuild non-budget auxiliary statistics from the published Macro11 results.

Example:
python summarize_nonbudget_macro11.py --repo /path/to/Single-agent-self-evolution \
  --items /path/to/extracted/release --output assets/data/nonbudget_macro11.json

Reads existing responses and scores only. Never runs inference, training, or J2.
"""
import argparse
import collections
import gzip
import hashlib
import json
import math
import re
import statistics
from pathlib import Path

DS = 'ChartQA MMMU MMSI mathverse mathvision visnumbench mmmu_pro_4_options mmmu_pro_10options mmmu-pro-vision sci_phyx_mc sci_scemqa_mc'.split()
N = dict(zip(DS, [2500,895,1000,3940,3040,1913,1592,1592,1730,3000,840]))
STABLE = {'letter', 'numeric', 'expr'}

def digest(p):
    return hashlib.sha256(p.read_bytes()).hexdigest()

def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--repo', type=Path, required=True)
    ap.add_argument('--items', type=Path, required=True)
    ap.add_argument('--output', type=Path, required=True)
    a = ap.parse_args()
    summary = a.repo/'results/ablation_105rows_macro11/results_105rows.json'
    meta = {int(r['task_no']): r for r in json.loads(summary.read_text())}
    cats_path = a.repo/'exp/sagsel0/vendor/sagerr/item_cats.json'
    cats = json.loads(cats_path.read_text())['items']
    # Preserve the published gold-format and visual-type annotations on shared sets.
    # The two added science MC sets have letter golds; no visual types are invented.
    def category(ds, i, row):
        if ds.startswith('sci_'):
            assert re.fullmatch(r'[A-Z]', str(row['ground_truth']).strip()), (ds, i)
            return {'fmt': 'letter', 'vtype': 'unannotated'}
        return cats[f'{ds}|{i}']

    def compact(row, ds):
        i = int(row['index'])
        c = category(ds, i, row)
        return {'L': int(row.get('L', row.get('score_lenient'))),
                'rule': int(row.get('rule_plus', row.get('score_strict'))),
                'trunc': int(row['finish_reason'] == 'length'),
                'answer': str(row.get('extracted_answer') or ''),
                'fmt': c['fmt'], 'vtype': c['vtype']}

    records, sources = {}, {}
    for num in range(31, 52):
        p = a.items/Path(meta[num]['items_file']).name
        data = {ds:{} for ds in DS}
        with gzip.open(p, 'rt') as f:
            for line in f:
                r = json.loads(line); ds = r['dataset']; i = int(r['index'])
                assert ds in DS and i not in data[ds]
                data[ds][i] = compact(r, ds)
        for ds in DS:
            assert set(data[ds]) == set(range(N[ds])), (num, ds)
            m = meta[num]['sets'][ds]
            assert sum(r['L'] for r in data[ds].values()) == m['L_correct'], (num, ds, 'L')
            assert sum(r['rule'] for r in data[ds].values()) == m['rule_plus_correct'], (num, ds, 'Rule+')
            assert sum(r['trunc'] for r in data[ds].values()) == m['n_truncated'], (num, ds, 'trunc')
        records[str(num)] = data
        sources[str(num)] = {'file':p.name, 'sha256':digest(p), 'checkpoint':meta[num]['checkpoint'], 'cap':meta[num]['cap']}
    for label, folder in [('St','start_St'), ('PR2','round2'),('PR4','round4'),('PR6','round6'),('PR8','round8')]:
        data = {}
        provenance = []
        for ds in DS:
            p = a.repo/'results/checkpoints_8192/Qwen3-VL-8B-Instruct'/folder/(ds+'.jsonl.gz')
            with gzip.open(p, 'rt') as f: rows = [json.loads(s) for s in f]
            assert len(rows) == N[ds] and {int(r['index']) for r in rows} == set(range(N[ds])), (label, ds)
            data[ds] = {int(r['index']):compact(r, ds) for r in rows}
            provenance.append({'dataset':ds,'path':str(p.relative_to(a.repo)), 'sha256':digest(p)})
        records[label] = data
        sources[label] = {'files':provenance,'cap':8192}

    def stats(data):
        sets = {}
        for ds, d in data.items():
            rows = list(d.values()); stable = [r for r in rows if r['fmt'] in STABLE]
            sets[ds] = {'n':len(rows), 'L':100*statistics.mean(r['L'] for r in rows),
                        'rule':100*statistics.mean(r['rule'] for r in rows),
                        'trunc':100*statistics.mean(r['trunc'] for r in rows),
                        'stable_n':len(stable), 'stable':100*statistics.mean(r['L'] for r in stable)}
        allrows = [r for d in data.values() for r in d.values()]
        yesno = [r for r in allrows if r['fmt'] == 'yesno']
        types = {}
        for vt in ['geometry','chart','table','counting']:
            rows = [r for r in allrows if (r['vtype'] in {'chart','chart_human','chart_machine'} if vt == 'chart' else r['vtype'] == vt)]
            types[vt] = {'n':len(rows), 'L':100*statistics.mean(r['L'] for r in rows), 'trunc':100*statistics.mean(r['trunc'] for r in rows)}
        return {'macro':statistics.mean(s['L'] for s in sets.values()),
                'macro_rule':statistics.mean(s['rule'] for s in sets.values()),
                'stable':statistics.mean(s['stable'] for s in sets.values()),
                'stable_n':sum(s['stable_n'] for s in sets.values()),
                'trunc':100*statistics.mean(r['trunc'] for r in allrows),
                'yesno_n':len(yesno), 'yesno_acc':100*statistics.mean(r['L'] for r in yesno),
                'yesno_numbox':100*statistics.mean(bool(re.fullmatch(r'[-+]?(?:\d+(?:\.\d*)?|\.\d+)\s*%?', r['answer'].replace(',','').strip())) for r in yesno),
                'types':types, 'sets':sets}
    outstats = {k:stats(d) for k,d in records.items()}
    baseline_numbox = statistics.mean(outstats[str(n)]['yesno_numbox'] for n in [43,44])
    for k,s in outstats.items():
        s['sentinel'] = 'COLLAPSE' if s['yesno_acc'] < 70 else 'WATCH' if s['yesno_acc'] < 74 or s['yesno_numbox']-baseline_numbox >= 10 else 'OK'
    # Equal-benchmark contributions on a fixed set: every item remains in the
    # denominator of its benchmark, including items outside a given stratum.
    fresh, cont = records['PR6'], records['42']
    contributions = {}
    counts = collections.Counter()
    for x,y in [(0,0),(0,1),(1,0),(1,1)]:
        parts=[]
        for ds in DS:
            value = 0
            for i,r in cont[ds].items():
                s=fresh[ds][i]
                if int(not r['trunc']) == x and int(not s['trunc']) == y:
                    counts[f'{x}{y}'] += 1
                    value += s['L']-r['L']
            parts.append(100*value/N[ds])
        contributions[f'{x}{y}'] = statistics.mean(parts)
    total = outstats['PR6']['macro']-outstats['42']['macro']
    assert abs(sum(contributions.values())-total) < 1e-10
    summary_rows = {}
    for n,r in meta.items():
        # J2 and retention checkpoints are deliberately not consumed here.
        if n in {69,70,71,72,73,74,78}:continue
        sets={ds:{k:m[k] for k in ['n','L_acc','rule_plus_acc','n_truncated']} for ds,m in r['sets'].items()}
        summary_rows[str(n)]={'label':r['label'],'cap':r['cap'],'checkpoint':r['checkpoint'], 'macro':r['macro11_L'], 'macro_rule':r['macro11_rule_plus'], 'sets':sets}
    noise4 = [meta[n]['macro11_L'] for n in [14,101,102,103]]
    noise8 = [meta[n]['macro11_L'] for n in [34,104]]
    corrections_path = a.output.parent/'refresh_macro11.json'
    corrections = json.loads(corrections_path.read_text()).get('author_corrections', []) if corrections_path.exists() else []
    for correction in corrections:
        key = str(correction.get('source_task_no', ''))
        if key in summary_rows:
            row = summary_rows[key]
            row['macro_source_reported'] = row['macro']
            row['macro'] = correction['corrected_value']
            row['macro_override_precision_decimals'] = correction['precision_decimals']
            row['macro_override_source'] = 'Author correction in refresh_macro11.json; aggregate only.'
    result = {
        'protocol':{'benchmarks':DS,'counts':N,'n':sum(N.values()),'scorer':'Rule+L L4','stable':'Equal-weight mean of per-benchmark letter/numeric/expression-gold subset accuracies, scored with L4',
                    'visual_types':'Existing item categories restricted to shared nine benchmark members of Macro11; science MC sets have no visual-type annotation and are not assigned to a type.',
                    'sentinel':'Same thresholds as original sentinel, recomputed on the 114 yes/no items retained in Macro11; numeric-box reference is mean of St 4096 rows 43/44.'},
        'source':{'repository':'https://github.com/Ameame1/Single-agent-self-evolution','commit':'03e1869bd38fb0518477e47ed4b2626101979b8f','summary_sha256':digest(summary),'item_categories_sha256':digest(cats_path),
                  'release_asset':{'id':680980432,'name':'items_001-052.zip','archive_sha256_published':'b6ec9d72b3229322c5193c5415cbed1482832f6ee49ecfeea1686ccbcaaf9528','verification':'Selected ZIP members downloaded by byte ranges, CRC verified; all per-set L, Rule+, truncation counts matched summary.'},'raw':sources},
        'stats':outstats,'summary_rows':summary_rows,
        'fresh_pool':{'continuation':'42','refresh':'PR6','contributions':contributions,'counts':dict(counts),'total':total},
        'noise':{'four_runs_4096':noise4,'range':max(noise4)-min(noise4),'sample_sd':statistics.stdev(noise4),'two_runs_8192':noise8,'difference':abs(noise8[0]-noise8[1]),'two_run_sample_sd':statistics.stdev(noise8),
                 'St_decode_pair':[outstats[str(n)]['macro'] for n in [43,44]],'St_decode_pair_difference':abs(outstats['43']['macro']-outstats['44']['macro']), 'scope':'St pair shares science outputs; difference measures decode variation on common nine only.'},
        'deferred':[],
        'author_corrections':corrections,
        'reporting_notes':['Auxiliary judge results are reported as LJ; see llm_judged_accuracy.json.',
                           'Retention scope and 80%/59% values explicitly confirmed by author; see refresh_macro11.json.'],
        'author_correction':'MiMo N w8 remains 60.01 in refresh_macro11.json; no per-item or per-benchmark correction was invented.'}
    a.output.parent.mkdir(parents=True, exist_ok=True)
    a.output.write_text(json.dumps(result,indent=2)+'\n')
    print('Wrote',a.output)
    print(json.dumps({k:result[k] for k in ['fresh_pool','noise']},indent=2))

if __name__ == '__main__':main()

